Intervals of limit points for $B_{\alpha}$-spectral radii

For a finite simple graph $G$, let \[ B_{\alpha}(G)=\alpha A(G)+(1-\alpha)L(G)=(1-\alpha)D(G)+(2\alpha-1)A(G),\qquad 0\leq \alpha\leq 1. \] We study the limit points of the spectral radii of these matrices. Put $a_{\alpha}=1-\alpha$, $b_{\alpha}=|2\alpha-1|$, and $w_{\alpha}=a_{\alpha}+b_{\alpha}$. We prove that, for every $\alpha\neq 1/2$ and every integer $d\geq 3$, the interval \[ \left[a_{\alpha}d+2b_{\alpha}\sqrt{d-1},\,w_{\alpha}d\right] \] consists entirely of $B_{\alpha}$-limit points. All these points are realized by connected bipartite graphs of maximum degree at most $d$. We extend the induced-subgraph interpolation of Alon and Wei from $A$ to $aD+bA$, and obtain a unified proof using bipartite Ramanujan graphs. Consecutive intervals overlap for large $d$; hence the set of $B_{\alpha}$-limit points contains a half-line for every $\alpha\neq 1/2$. At $\alpha=1/2$, one has $B_{1/2}=D/2$, and the set of spectral radii is discrete. Combining uniform edge subdivisions with generalized Bethe decorations, we improve the Laplacian and signless Laplacian half-line to $[29/5,\infty)$, verified by an exact rational certificate. We also treat two complementary tree constructions. For the starlike trees $T_{1,m,m}$, the limiting $B_{\alpha}$-spectral radius is the unique solution above the path threshold of an explicit unsquared equation. More generally, letting selected arms of a starlike tree tend to infinity produces ordered limit points with tree realizations. Finally, we give the exact affine relations among $B_{\alpha}$, the $A_{\beta}$-matrix, and the deformed Laplacian. These identify which tree and caterpillar results are reparametrizations of earlier work. The interval theorem also yields half-lines of $A_\beta$-limit points for every $0\le\beta<1$, and of deformed-Laplacian limit points for every nonzero deformation parameter.

==> verify_bethe_cover.py <==
#!/usr/bin/env python3
"""Verify the finite Laplacian limit-point cover using exact rational arithmetic.

Usage: python3 verify_bethe_cover.py [Bethe_interval_certificate.json]
Python 3 standard library only. No floating-point arithmetic is used in checks.
The mathematical transfer theorems are proved in Balpha_Bethe_revised_clean.pdf.
"""

import json
import sys
from fractions import Fraction as F
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def sign(value):
    return (value > 0) - (value < 0)


def p(x, n):
    """p_{-1}=0, p_0=1, p_n=(x-2)p_{n-1}-p_{n-2}."""
    if n == -1:
        return F(0)
    require(n >= 0, "invalid polynomial index")
    previous, current = F(0), F(1)
    for _ in range(n):
        previous, current = current, (x - 2) * current - previous
    return current


def endpoint_sign(x, d, ell, lower):
    """Sign of P(x)-c, where c=2sqrt(d-1) or d; x must exceed 4."""
    value = (x - d) * p(x, ell - 1) - d * p(x, ell - 2)
    if not lower:
        return sign(value - d)
    if value < 0:
        return -1
    return sign(value * value - 4 * (d - 1))


def positive_definite(x, mu, word):
    """Sylvester/LDL test for xI-H_word(mu); off-diagonal squares are integers."""
    if not word:
        return x > mu
    diagonal = [mu + word[0]] + [F(b + 1) for b in word[1:]] + [F(1)]
    pivot = x - diagonal[0]
    if pivot <= 0:
        return False
    for i, b in enumerate(word):
        pivot = x - diagonal[i + 1] - F(b) / pivot
        if pivot <= 0:
            return False
    return True


def rational_pair(value, name):
    require(isinstance(value, list) and len(value) == 2, name + ": expected two bounds")
    pair = tuple(F(item) for item in value)
    require(pair[0] <= pair[1], name + ": reversed bounds")
    return pair


def verify(data):
    start = F(data['start'])
    require(start == F(29, 5), "unexpected claimed start")
    chain = data['chain']
    require(len(chain) == 101, "expected the supplied chain of 101 intervals")
    reach, minimum_overlap = start, None
    for index, row in enumerate(chain, 1):
        prefix = "interval %d: " % index
        d, ell, word = row['d'], row['ell'], row['word']
        require(type(d) is int and d >= 3, prefix + "invalid degree")
        require(type(ell) is int and ell >= 1, prefix + "invalid subdivision length")
        require(isinstance(word, list), prefix + "invalid Bethe word")
        require(all(type(b) is int and b >= 1 for b in word), prefix + "invalid branching number")
        require(row['shift'] == 0, prefix + "this proof uses no additive shifts")
        base_lower = rational_pair(row['base_lower_bracket'], prefix + "base lower")
        base_upper = rational_pair(row['base_upper_bracket'], prefix + "base upper")
        for bracket, lower in [(base_lower, True), (base_upper, False)]:
            require(bracket[0] > 4, prefix + "base root bracket must lie above 4")
            require(endpoint_sign(bracket[0], d, ell, lower) <= 0, prefix + "wrong left root sign")
            require(endpoint_sign(bracket[1], d, ell, lower) >= 0, prefix + "wrong right root sign")
        require(base_lower[1] < base_upper[0], prefix + "empty inner base interval")
        image_lower = rational_pair(row['image_lower_bracket'], prefix + "image lower")
        image_upper = rational_pair(row['image_upper_bracket'], prefix + "image upper")
        for bracket, mu in [(image_lower, base_lower[1]), (image_upper, base_upper[0])]:
            if word:
                require(not positive_definite(bracket[0], mu, word), prefix + "lower eigenvalue bound failed")
                require(positive_definite(bracket[1], mu, word), prefix + "upper eigenvalue bound failed")
            else:
                require(bracket[0] == bracket[1] == mu, prefix + "identity image failed")
        left, right = image_lower[1], image_upper[0]
        claimed = rational_pair(row['certified_interval'], prefix + "claimed interval")
        require(claimed == (left, right), prefix + "incorrect certified interval")
        require(left < reach < right, prefix + "gap or non-extending interval")
        if index > 1:
            overlap = reach - left
            minimum_overlap = overlap if minimum_overlap is None else min(minimum_overlap, overlap)
        reach = right
    require(reach == F(data['end']), "incorrect final endpoint")
    require(minimum_overlap == F(data['minimum_overlap']), "incorrect minimum overlap")
    require(reach > 6 and (reach - 6) ** 2 > 20, "cover does not reach 6+2sqrt(5)")
    return len(chain), reach, minimum_overlap


def main():
    path = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).with_name('Bethe_interval_certificate.json')
    data = json.loads(path.read_text(encoding='utf-8'))
    count, end, overlap = verify(data)
    print('VERIFIED: %d overlapping intervals, all checks exact.' % count)
    print('Certified cover: [29/5, R], where R > 6+2sqrt(5).')
    print('Together with the proved original ray: [29/5, infinity).')
    print('R (display only): %.15f' % float(end))
    print('Minimum consecutive overlap (display only): %.12g' % float(overlap))
    print('This certificate does not cover all of [9/2, 29/5).')


if __name__ == '__main__':
    main()

